Nocturne: a scalable driving benchmark for bringing multi-agent learning one step closer to the real world

We introduce Nocturne, a new 2D driving simulator for investigating multi-agent coordination under partial observability. The focus of Nocturne is to enable research into inference and theory of mind in real-world multi-agent settings without the computational overhead of computer vision and feature extraction from images. Agents in this simulator only observe an obstructed view of the scene, mimicking human visual sensing constraints. Unlike existing benchmarks that are bottlenecked by rendering human-like observations directly using a camera input, Nocturne uses efficient intersection methods to compute a vectorized set of visible features in a C++ back-end, allowing the simulator to run at over 2000 steps-per-second. Using open-source trajectory and map data, we construct a simulator to load and replay arbitrary trajectories and scenes from real-world driving data. Using this environment, we benchmark reinforcement-learning and imitation-learning agents and demonstrate that the agents are quite far from human-level coordination ability and deviate significantly from the expert trajectories.

==> figures/results/speed_test.py <==
# Copyright (c) Facebook, Inc. and its affiliates. All Rights Reserved.
#
# This source code is licensed under the MIT license found in the
# LICENSE file in the root directory of this source tree.
"""Utils that we use to understand the datasets we are working with."""
from audioop import avg
import json
import os
import time

import hydra
import numpy as np
import matplotlib.pyplot as plt

from cfgs.config import PROCESSED_TRAIN_NO_TL, get_scenario_dict, set_display_window
from nocturne import Simulation, Action


def run_speed_test(files, cfg):
    """Compute the expert accelerations and number of vehicles across the dataset.

    Args:
        files ([str]): List of files to analyze

    Returns
    -------
        [np.float], [np.float]: List of expert accels, list of number
                                of moving vehicles in file
    """
    # single agent computation
    # times_list = np.zeros(200)
    # count_list = np.zeros(200)
    # speed_for_ten_vehs = []
    # for file in files:
    #     for t in range(89):
    #         local_cfg = get_scenario_dict(cfg)
    #         local_cfg['start_time'] = t
    #         sim = Simulation(os.path.join(PROCESSED_TRAIN_NO_TL, file),
    #                         local_cfg)
    #         vehs = sim.scenario().getObjectsThatMoved()
    #         scenario = sim.getScenario()
    #         rand_val = np.random.randint(len(vehs))
    #         for i, veh in enumerate(vehs):
    #             if i != rand_val:
    #                 veh.expert_control = True
    #         t = time.perf_counter()
    #         _ = scenario.flattened_visible_state(vehs[rand_val], 80, (120 / 180) * np.pi)
    #         veh.apply_action(Action(1.0, 1.0, 1.0))
    #         sim.step(0.1)
    #         total_time = time.perf_counter() - t
    #         if len(sim.scenario().getVehicles())  > 0 :
    #             times_list[len(sim.scenario().getVehicles()) - 1] += total_time
    #             count_list[len(sim.scenario().getVehicles()) - 1] += 1
    #             if len(sim.scenario().getVehicles()) == 10:
    #                 speed_for_ten_vehs.append((time.perf_counter() - t) / len(vehs))

    # print(1 / (times_list / count_list))
    # print((1 / (times_list / count_list))[9])
    # print(count_list[9])
    # print('avg, std. time to get obs for scenes containing 10 vehicles is {}, {}'.format(np.mean(1 / np.array(speed_for_ten_vehs)),
    #                                                    np.std(1 / np.array(speed_for_ten_vehs))))
    # plt.figure(dpi=300)
    # plt.plot(np.linspace(1, 40, 40), (1 / (times_list / count_list))[0:40])
    # plt.xlabel('Number of vehicles in scene')
    # plt.ylabel('steps-per-second')
    # print('saving a figure in {}'.format(os.getcwd()))
    # plt.savefig('fps_v_agent')

    # multi-agent computation
    avg_agent_num = []
    times_list = np.zeros(200)
    count_list = np.zeros(200)
    for file in files:
        for t in range(89):
            try:
                local_cfg = get_scenario_dict(cfg)
                local_cfg['start_time'] = t
                sim = Simulation(os.path.join(PROCESSED_TRAIN_NO_TL, file),
                                local_cfg)
                vehs = sim.scenario().getObjectsThatMoved()
                avg_agent_num.append(len(vehs))
                scenario = sim.getScenario()
                t = time.perf_counter()
                for veh in vehs:
                    _ = scenario.flattened_visible_state(veh, 80, (120 / 180) * np.pi)
                    veh.apply_action(Action(1.0, 1.0, 1.0))
                sim.step(0.1)
                total_time = time.perf_counter() - t
                if len(sim.scenario().getVehicles())  > 0 :
                    times_list[len(sim.scenario().getVehicles()) - 1] += total_time
                    count_list[len(sim.scenario().getVehicles()) - 1] += 1
            except:
                import ipdb; ipdb.set_trace()

    print(1 / (times_list / count_list))
    print((1 / (times_list / count_list))[9])
    plt.figure(dpi=300)
    plt.plot(np.linspace(1, 40, 40), (1 / (times_list / count_list))[0:40])
    plt.xlabel('Number of vehicles in scene')
    plt.ylabel('steps-per-second')
    print('saving a figure in {}'.format(os.getcwd()))
    print('the average number of controlled agents is {}'.format(np.mean(avg_agent_num)))
    plt.savefig('fps_v_agent_ma')


@hydra.main(config_path="../../cfgs/", config_name="config")
def analyze_accels(cfg):
    """Plot the expert accels and number of observed moving vehicles."""
    f_path = PROCESSED_TRAIN_NO_TL
    with open(os.path.join(f_path, 'valid_files.json')) as file:
        valid_veh_dict = json.load(file)
        files = list(valid_veh_dict.keys())
    run_speed_test(files, cfg)


if __name__ == '__main__':
    set_display_window()
    analyze_accels()

